Practically and Theoretically Efficient Garbage Collection for Multiversioning

Multiversioning is widely used in databases, transactional memory, and concurrent data structures. It can be used to support read-only transactions that appear atomic in the presence of concurrent update operations. Any system that maintains multiple versions of each object needs a way of efficiently reclaiming them. We experimentally compare various existing reclamation techniques by applying them to a multiversion tree and a multiversion hash table. Using insights from these experiments, we develop two new multiversion garbage collection (MVGC) techniques. These techniques use two novel concurrent version list data structures. Our experimental evaluation shows that our fastest technique is competitive with the fastest existing MVGC techniques, while using significantly less space on some workloads. Our new techniques provide strong theoretical bounds, especially on space usage. These bounds ensure that the schemes have consistent performance, avoiding the very high worst-case space usage of other techniques.

==> copy_over_graphs.sh <==
cp ../snapshot-experiments/graphs/hashtable-vary-rqsize-100K-40-40-40-zipf.png    graphs/
cp ../snapshot-experiments/graphs/hashtable-vary-rqsize-100K-40-40-40-uniform.png    graphs/
cp ../snapshot-experiments/graphs/hashtable-vary-rqsize-100K-60-60-60-uniform-oversubscribed.png    graphs/
cp ../snapshot-experiments/graphs/tree-scalability-100K-YCSB-E-batch-size-2-uniform.png    graphs/
cp ../snapshot-experiments/graphs/tree-vary-rqsize-100K-40-40-40-batch-2-uniform.png    graphs/
cp ../snapshot-experiments/graphs/tree-vary-rqsize-100K-40-40-40-batch-2-zipf.png    graphs/
cp ../snapshot-experiments/graphs/tree-vary-rqsize-100K-60-60-60-batch-2-uniform-oversubscribed.png    graphs/
cp ../snapshot-experiments/graphs/tree-vary-rqsize-10M-40-40-40-batch-2-zipf.png    graphs/
